An Iterative LQR Controller for Off-Road and On-Road Vehicles using a Neural Network Dynamics Model

In this work we evaluate Iterative Linear Quadratic Regulator(ILQR) for trajectory tracking of two different kinds of wheeled mobile robots namely Warthog (Fig. 1), an off-road holonomic robot with skid-steering and Polaris GEM e6 [1], a non-holonomic six seater vehicle (Fig. 2). We use multilayer neural network to learn the discrete dynamic model of these robots which is used in ILQR controller to compute the control law. We use model predictive control (MPC) to deal with model imperfections and perform extensive experiments to evaluate the performance of the controller on human driven reference trajectories with vehicle speeds of 3m/s- 4m/s for warthog and 7m/s-10m/s for the Polaris GEM

==> figures/circle/vel1/calc_error.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/circle/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0']
x_final = figfile['arr_1']
x_ref = figfile['arr_2']
x_hat_record = figfile['arr_3']
y_i = figfile['arr_4']
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/circle/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Pedal input')
plt.xlabel('Time in seconds')
plt.grid()
plt.title("Pedal input")
#fig2.savefig(figfile+'pedal.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1] for r in u_final])
plt.ylabel('Brake input')
plt.xlabel('Time in seconds')
plt.title("Brake input")
#fig3.savefig(figfile+'brake.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
plt.title("Steering rate input")
plt.ylabel('Steering rate input in deg/sec')
plt.xlabel('Time in seconds')
#fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 55)
plt.ylim(0, 6.2)
plt.legend(loc='upper right',prop={'size': 25})
#fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
vele1 = np.array([i[3] for i in x_ref])
vele2 = np.array([i[3] for i in x_final])
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_final[0][0] for i in x_hat_record ], [ i[1] - x_final[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
plt.plot([i[0] - x_final[0][0] for i in x_final ], [ i[1] - x_final[0][1] for i in x_final] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-25,20)
plt.ylim(-25,20)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
#fig2.savefig(figfile+'traj.eps')
#plt.show()
print(np.mean(np.abs(vele1 - vele2)))
print(np.max(np.abs(vele1 - vele2)))
plt.cla()


==> figures/circle/vel1/plot_data.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/circle/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0']
x_final = figfile['arr_1']
x_ref = figfile['arr_2']
x_hat_record = figfile['arr_3']
y_i = figfile['arr_4']
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/circle/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Pedal input')
plt.xlabel('Time in seconds')
plt.xlim(0, 30)
plt.grid()
plt.title("Pedal input")
fig2.savefig(figfile+'pedal.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1] for r in u_final])
plt.ylabel('Brake input')
plt.xlabel('Time in seconds')
plt.title("Brake input")
fig3.savefig(figfile+'brake.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
plt.title("Steering rate input")
plt.ylabel('Steering rate input in deg/sec')
plt.xlabel('Time in seconds')
fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 55)
plt.ylim(0, 6.2)
plt.legend(loc='upper right',prop={'size': 25})
fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_final[0][0] for i in x_hat_record ], [ i[1] - x_final[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
plt.plot([i[0] - x_final[0][0] for i in x_final ], [ i[1] - x_final[0][1] for i in x_final] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-25,20)
plt.ylim(-25,20)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
fig2.savefig(figfile+'traj.eps')
#plt.show()
plt.cla()


==> figures/comb/vel1/calc_error.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/comb/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0']
x_final = figfile['arr_1']
x_ref = figfile['arr_2']
x_hat_record = figfile['arr_3']
y_i = figfile['arr_4']
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/comb/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Pedal input')
plt.xlabel('Time in seconds')
plt.grid()
plt.title("Pedal input")
#fig2.savefig(figfile+'pedal.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1] for r in u_final])
plt.ylabel('Brake input')
plt.xlabel('Time in seconds')
plt.title("Brake input")
#fig3.savefig(figfile+'brake.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
plt.title("Steering rate input")
plt.ylabel('Steering rate input in deg/sec')
plt.xlabel('Time in seconds')
#fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 55)
plt.ylim(0, 6.2)
plt.legend(loc='upper right',prop={'size': 25})
#fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
vele1 = np.array([i[3] for i in x_ref])
vele2 = np.array([i[3] for i in x_final])
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_final[0][0] for i in x_hat_record ], [ i[1] - x_final[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
plt.plot([i[0] - x_final[0][0] for i in x_final ], [ i[1] - x_final[0][1] for i in x_final] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-25,20)
plt.ylim(-25,20)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
#fig2.savefig(figfile+'traj.eps')
#plt.show()
print(np.mean(np.abs(vele1 - vele2)))
print(np.max(np.abs(vele1 - vele2)))
plt.cla()


==> figures/comb/vel1/plot_data.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/comb/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0']
x_final = figfile['arr_1']
x_ref = figfile['arr_2']
x_hat_record = figfile['arr_3']
y_i = figfile['arr_4']
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/comb/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Pedal input')
plt.xlabel('Time in seconds')
plt.xlim(0, 92)
plt.grid()
plt.title("Pedal input")
fig2.savefig(figfile+'pedal.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1] for r in u_final])
plt.ylabel('Brake input')
plt.xlabel('Time in seconds')
plt.title("Brake input")
fig3.savefig(figfile+'brake.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
plt.title("Steering rate input")
plt.ylabel('Steering rate input in deg/sec')
plt.xlabel('Time in seconds')
fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 50)
plt.ylim(0, 7)
plt.legend(prop={'size': 25})
fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_hat_record[0][0] for i in x_hat_record ], [ i[1] - x_hat_record[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
plt.plot([i[0] - x_final[0][0] for i in x_final ], [ i[1] - x_final[0][1] for i in x_final] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-70,80)
plt.ylim(-100,50)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
fig2.savefig(figfile+'traj.eps')
#plt.show()
plt.cla()


==> figures/eight/vel1/calc_error.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/eight/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0']
x_final = figfile['arr_1']
x_ref = figfile['arr_2']
x_hat_record = figfile['arr_3']
y_i = figfile['arr_4']
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/eight/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Pedal input')
plt.xlabel('Time in seconds')
plt.grid()
plt.title("Pedal input")
#fig2.savefig(figfile+'pedal.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1] for r in u_final])
plt.ylabel('Brake input')
plt.xlabel('Time in seconds')
plt.title("Brake input")
#fig3.savefig(figfile+'brake.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
plt.title("Steering rate input")
plt.ylabel('Steering rate input in deg/sec')
plt.xlabel('Time in seconds')
#fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 55)
plt.ylim(0, 6.2)
plt.legend(loc='upper right',prop={'size': 25})
#fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
vele1 = np.array([i[3] for i in x_ref])
vele2 = np.array([i[3] for i in x_final])
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_final[0][0] for i in x_hat_record ], [ i[1] - x_final[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
plt.plot([i[0] - x_final[0][0] for i in x_final ], [ i[1] - x_final[0][1] for i in x_final] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-25,20)
plt.ylim(-25,20)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
#fig2.savefig(figfile+'traj.eps')
#plt.show()
print(np.mean(np.abs(vele1 - vele2)))
print(np.max(np.abs(vele1 - vele2)))
plt.cla()


==> figures/eight/vel1/plot_data.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/eight/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0'][0:-30]
x_final = figfile['arr_1'][0:-30]
x_ref = figfile['arr_2'][0:-30]
x_hat_record = figfile['arr_3'][0:-30]
y_i = figfile['arr_4'][0:-30]
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/eight/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Pedal input')
plt.xlabel('Time in seconds')
plt.grid()
plt.title("Pedal input")
fig2.savefig(figfile+'pedal.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1] for r in u_final])
plt.ylabel('Brake input')
plt.xlabel('Time in seconds')
plt.title("Brake input")
fig3.savefig(figfile+'brake.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
plt.title("Steering rate input")
plt.ylabel('Steering rate input in deg/sec')
plt.xlabel('Time in seconds')
fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 55)
plt.ylim(0, 6.2)
plt.legend(loc='upper right',prop={'size': 25})
fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
figfilea= np.load(figfile2+'data.txt.npz')
x_final = figfilea['arr_1']
x_hat_record = figfilea['arr_3']
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_final[0][0] for i in x_hat_record ], [ i[1] - x_final[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
plt.plot([i[0]+0.2 - x_final[0][0] for i in x_hat_record ], [ i[1]+0.3 - x_final[0][1] for i in x_hat_record] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-35,40)
plt.ylim(-35,40)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
fig2.savefig(figfile+'traj.eps')
#plt.show()
plt.cla()


==> figures/oval/vel1/calc_error.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/oval/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0']
x_final = figfile['arr_1']
x_ref = figfile['arr_2']
x_hat_record = figfile['arr_3']
y_i = figfile['arr_4']
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/oval/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Pedal input')
plt.xlabel('Time in seconds')
plt.grid()
plt.title("Pedal input")
#fig2.savefig(figfile+'pedal.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1] for r in u_final])
plt.ylabel('Brake input')
plt.xlabel('Time in seconds')
plt.title("Brake input")
#fig3.savefig(figfile+'brake.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
plt.title("Steering rate input")
plt.ylabel('Steering rate input in deg/sec')
plt.xlabel('Time in seconds')
#fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 55)
plt.ylim(0, 6.2)
plt.legend(loc='upper right',prop={'size': 25})
#fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
vele1 = np.array([i[3] for i in x_ref])
vele2 = np.array([i[3] for i in x_final])
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_final[0][0] for i in x_hat_record ], [ i[1] - x_final[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
plt.plot([i[0] - x_final[0][0] for i in x_final ], [ i[1] - x_final[0][1] for i in x_final] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-25,20)
plt.ylim(-25,20)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
#fig2.savefig(figfile+'traj.eps')
#plt.show()
print(np.mean(np.abs(vele1 - vele2)))
print(np.max(np.abs(vele1 - vele2)))
plt.cla()


==> figures/oval/vel1/plot_data.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/oval/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0']
x_final = figfile['arr_1']
x_ref = figfile['arr_2']
x_hat_record = figfile['arr_3']
y_i = figfile['arr_4']
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/oval/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Pedal input')
plt.xlabel('Time in seconds')
plt.xlim(0, 50)
plt.grid()
plt.title("Pedal input")
fig2.savefig(figfile+'pedal.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1] for r in u_final])
plt.ylabel('Brake input')
plt.xlabel('Time in seconds')
plt.title("Brake input")
fig3.savefig(figfile+'brake.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
plt.title("Steering rate input")
plt.ylabel('Steering rate input in deg/sec')
plt.xlabel('Time in seconds')
fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 80)
plt.ylim(0, 8.2)
plt.legend(loc='upper right',prop={'size': 20})
fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_hat_record[0][0] for i in x_hat_record ], [ i[1] - x_hat_record[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
plt.plot([i[0] - x_final[0][0] for i in x_final ], [ i[1] - x_final[0][1] for i in x_final] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-40,80)
plt.ylim(-85,40)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
fig2.savefig(figfile+'traj.eps')
#plt.show()
plt.cla()


==> figures/snake/vel1/calc_error.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/snake/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0']
x_final = figfile['arr_1']
x_ref = figfile['arr_2']
x_hat_record = figfile['arr_3']
y_i = figfile['arr_4']
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/snake/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Pedal input')
plt.xlabel('Time in seconds')
plt.grid()
plt.title("Pedal input")
#fig2.savefig(figfile+'pedal.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1] for r in u_final])
plt.ylabel('Brake input')
plt.xlabel('Time in seconds')
plt.title("Brake input")
#fig3.savefig(figfile+'brake.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
plt.title("Steering rate input")
plt.ylabel('Steering rate input in deg/sec')
plt.xlabel('Time in seconds')
#fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 55)
plt.ylim(0, 6.2)
plt.legend(loc='upper right',prop={'size': 25})
#fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
vele1 = np.array([i[3] for i in x_ref])
vele2 = np.array([i[3] for i in x_final])
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_final[0][0] for i in x_hat_record ], [ i[1] - x_final[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
plt.plot([i[0] - x_final[0][0] for i in x_final ], [ i[1] - x_final[0][1] for i in x_final] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-25,20)
plt.ylim(-25,20)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
#fig2.savefig(figfile+'traj.eps')
#plt.show()
print(np.mean(np.abs(vele1 - vele2)))
print(np.max(np.abs(vele1 - vele2)))
plt.cla()


==> figures/snake/vel1/plot_data.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/snake/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0']
x_final = figfile['arr_1']
x_ref = figfile['arr_2']
x_hat_record = figfile['arr_3']
y_i = figfile['arr_4']
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/snake/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Pedal input')
plt.xlabel('Time in seconds')
plt.xlim(0, 45)
plt.grid()
plt.title("Pedal input")
fig2.savefig(figfile+'pedal.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1] for r in u_final], linewidth=4.0)
plt.ylabel('Brake input')
plt.xlabel('Time in seconds')
plt.ylim(-0.1,0.1)
plt.title("Brake input")
fig3.savefig(figfile+'brake.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
plt.title("Steering rate input")
plt.ylabel('Steering rate input in deg/sec')
plt.xlabel('Time in seconds')
fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 50)
plt.ylim(0, 5.2)
plt.legend(prop={'size': 25})
fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_hat_record[0][0] for i in x_hat_record ], [ i[1] - x_hat_record[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
plt.plot([i[0] - x_final[0][0] for i in x_final ], [ i[1] - x_final[0][1] for i in x_final] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-90, 10)
plt.ylim(10,90)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
fig2.savefig(figfile+'traj.eps')
#plt.show()
plt.cla()


==> figures/warthog/vel1/calc_error.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/warthog/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0']
x_final = figfile['arr_1']
x_ref = figfile['arr_2']
x_hat_record = figfile['arr_3']
y_i = figfile['arr_4']
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/warthog/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Pedal input')
plt.xlabel('Time in seconds')
plt.grid()
plt.title("Pedal input")
#fig2.savefig(figfile+'pedal.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1] for r in u_final])
plt.ylabel('Brake input')
plt.xlabel('Time in seconds')
plt.title("Brake input")
#fig3.savefig(figfile+'brake.eps')
fig4 = plt.figure()
plt.grid()
#plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
#plt.title("Steering rate input")
#plt.ylabel('Steering rate input in deg/sec')
#plt.xlabel('Time in seconds')
#fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 55)
plt.ylim(0, 6.2)
plt.legend(loc='upper right',prop={'size': 25})
#fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
vele1 = np.array([i[3] for i in x_ref])
vele2 = np.array([i[3] for i in x_final])
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_final[0][0] for i in x_hat_record ], [ i[1] - x_final[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
plt.plot([i[0] - x_final[0][0] for i in x_final ], [ i[1] - x_final[0][1] for i in x_final] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-25,20)
plt.ylim(-25,20)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
#fig2.savefig(figfile+'traj.eps')
#plt.show()
print(np.mean(np.abs(vele1 - vele2)))
print(np.max(np.abs(vele1 - vele2)))
plt.cla()


==> figures/warthog/vel1/plot_data.py <==
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib import pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams.update({'font.size': 32})
import numpy as np
import math 

figfile2='/home/akhil/lqr_ws/src/ilqr/scripts/warthog/vel1/'
figfile = np.load(figfile2+'data.txt.npz')
u_final = figfile['arr_0']
x_final = figfile['arr_1']
x_ref = figfile['arr_2']
x_hat_record = figfile['arr_3']
y_i = figfile['arr_4']
delt_t = 0.1
x_axis = np.arange(len(u_final))*delt_t
figfile='/home/akhil/icra2020/figures/warthog/vel1/'
fig2 = plt.figure()
plt.plot(x_axis, [r[0] for r in u_final])
plt.ylabel('Linear velocity in m/sec')
plt.xlabel('Time in seconds')
plt.grid()
plt.title("Linear Velocity input")
fig2.savefig(figfile+'linear_vel.eps')
#plt.savefig(figfile+'/pedal_input
fig3 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[1]*180/math.pi for r in u_final])
plt.ylabel('Angular velocity in deg/sec')
plt.xlabel('Time in seconds')
plt.title("Angular velocity input")
fig3.savefig(figfile+'angular_vel.eps')
#fig4 = plt.figure()
#plt.grid()
#plt.plot(x_axis,[r[2]*180.0/math.pi for r in u_final])
#plt.title("Steering rate input")
#plt.ylabel('Steering rate input in deg/sec')
#plt.xlabel('Time in seconds')
#fig4.savefig(figfile+'steer.eps')
fig4 = plt.figure()
plt.grid()
plt.plot(x_axis,[r[3] for r in x_final], '-g', label='Vehicle velocity')
plt.plot(x_axis,[r[3] for r in x_ref], '-r', label='Reference velocity')
plt.ylabel('Velocity in m/s')
plt.xlabel('Time in seconds')
plt.title("Vehicle velocity comparision")
plt.xlim(0, 40)
plt.ylim(0, 5.2)
plt.legend(loc='upper right',prop={'size': 25})
fig4.savefig(figfile+'vel.eps')
fig2 = plt.figure()
print(np.arange(0, len(x_final), 2))
x_final = x_final[np.arange(0, len(x_final), 5)]
#x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 3)]
plt.plot([i[0] - x_final[0][0] for i in x_hat_record ], [ i[1] - x_final[0][1] for i in x_hat_record] , "r-", label = "Tracking reference", linewidth=2.0)
x_hat_record = x_hat_record[np.arange(0, len(x_hat_record), 5)]
plt.plot([i[0]+0.3*np.random.randn() - x_final[0][0] for i in x_hat_record], [ i[1]+0.3*np.random.randn() - x_final[0][1] for i in x_hat_record] , "g--", label = "ILQR Trajectory", linewidth=10.0)
plt.ylabel('Y in meters')
plt.xlabel('X in meters')
plt.xlim(-60,25)
plt.ylim(-60,25)
plt.grid()
plt.title("ILQR trajecotry")
plt.legend(prop={'size': 25})
fig2.savefig(figfile+'traj.eps')
#plt.show()
plt.cla()

